A Two-Graph Refinement of Paulsen's Lollipop Bounds

Let $a_L(n)$ be the maximum number of regions into which $n$ lollipops divide the plane. Paulsen introduced a second obstruction for this problem, based on pairs of circles meeting at obtuse angle, in addition to the stem-direction obstruction of Cutler-Karlsson-Sloane. We recast Paulsen's argument as a weighted problem for two graphs: a $K_4$-free graph $D$ of non-close stem pairs and a $K_5$-free graph $E$ of non-intriguing circle pairs. For the total number $C$ of pairwise crossings, $$ C\le 4\binom n2+|D|+|E|+|D\cap E|. $$ Paulsen bounds the final term by $|D|$. We keep the overlap term and analyze near-extremal configurations of $D$ and $E$. This closes all of Paulsen's remaining gaps up to $n=17$, and also closes $n=19$: $$ \begin{array}{c} a_L(0),a_L(1),\ldots,a_L(17)\\ =1,2,10,25,45,71,104,142,186,237,294,356,425,500,580,667,761,859, \end{array} $$ and $$ a_L(19)=1076. $$ The same method gives the one-region gaps $$ 964\le a_L(18)\le965,\qquad 1193\le a_L(20)\le1194. $$

==> scripts/check_tripartite_cases.py <==
#!/usr/bin/env python3
"""Optional MILP audit for the finite tripartite internal-edge bounds.

This script is not part of the proof in the manuscript. It independently checks
small cases of the following problem. Fix D=T_3 with parts of sizes p,q,r and
let E contain all D-cross-edges except m missing cross-edges. How many internal
E-edges can be added while E remains K_5-free?

Requires scipy >= 1.9 with scipy.optimize.milp.
"""
from __future__ import annotations
from itertools import combinations
import numpy as np
from scipy import optimize
from scipy import sparse


def max_internal_edges(sizes: tuple[int, int, int], missing_cross: tuple[tuple[tuple[int, int], tuple[int, int]], ...]) -> int:
    parts = [[(a, i) for i in range(sizes[a])] for a in range(3)]
    vertices = [v for part in parts for v in part]
    missing = {tuple(sorted(edge)) for edge in missing_cross}

    var_edges = []
    for a in range(3):
        for i, j in combinations(range(sizes[a]), 2):
            var_edges.append(tuple(sorted(((a, i), (a, j)))))
    edge_to_var = {edge: k for k, edge in enumerate(var_edges)}
    nvar = len(var_edges)

    rows, cols, data, lower, upper = [], [], [], [], []
    row = 0

    def add_constraint(indices: list[int], ub: int) -> None:
        nonlocal row
        for idx in indices:
            rows.append(row)
            cols.append(idx)
            data.append(1.0)
        lower.append(-np.inf)
        upper.append(float(ub))
        row += 1

    for S in combinations(vertices, 5):
        S = set(S)
        # A missing cross-edge already blocks this 5-set.
        blocked = False
        for u, v in combinations(S, 2):
            if u[0] != v[0] and tuple(sorted((u, v))) in missing:
                blocked = True
                break
        if blocked:
            continue
        internal_vars = []
        for u, v in combinations(S, 2):
            if u[0] == v[0]:
                internal_vars.append(edge_to_var[tuple(sorted((u, v)))])
        # Not all internal edges inside the 5-set may be present.
        add_constraint(internal_vars, len(internal_vars) - 1)

    A = sparse.coo_matrix((data, (rows, cols)), shape=(row, nvar)).tocsr()
    constraints = optimize.LinearConstraint(A, np.array(lower), np.array(upper))
    result = optimize.milp(
        c=-np.ones(nvar),
        integrality=np.ones(nvar),
        bounds=optimize.Bounds(0, 1),
        constraints=constraints,
        options={"disp": False},
    )
    if not result.success:
        raise RuntimeError(result.message)
    return int(round(-result.fun))


def cross_edges(sizes: tuple[int, int, int]) -> list[tuple[tuple[int, int], tuple[int, int]]]:
    edges = []
    for a, b in [(0, 1), (0, 2), (1, 2)]:
        for i in range(sizes[a]):
            for j in range(sizes[b]):
                edges.append(tuple(sorted(((a, i), (b, j)))))
    return edges


def audit_case(sizes: tuple[int, int, int], max_m: int = 2) -> None:
    print(f"sizes={sizes}")
    edges = cross_edges(sizes)
    for m in range(max_m + 1):
        best = -1
        best_missing = None
        for missing in combinations(edges, m):
            value = max_internal_edges(sizes, missing)
            if value > best:
                best = value
                best_missing = missing
        print(f"  m={m}: max x={best}, example missing={best_missing}")


def main() -> None:
    for sizes in [(4, 4, 4), (5, 5, 4), (6, 5, 5), (5, 5, 5), (6, 6, 5), (6, 6, 6), (7, 6, 6), (7, 7, 6)]:
        audit_case(sizes, max_m=2)


if __name__ == "__main__":
    main()


==> scripts/compute_bounds.py <==
#!/usr/bin/env python3
"""Reproduce the numerical bounds in the lollipop two-graph note."""
from __future__ import annotations
from itertools import product


def turan_edges(n: int, r: int) -> int:
    sizes = [n // r + (1 if i < n % r else 0) for i in range(r)]
    return (n * n - sum(s * s for s in sizes)) // 2


def lower_crossings(n: int) -> tuple[int, tuple[int, int, int, int]]:
    if n == 0:
        return 0, (0, 0, 0, 0)
    if n < 4:
        # Exact crossing values for n=1,2,3.
        exact = {1: 0, 2: 7, 3: 21}
        return exact[n], (1,) * n + (0,) * (4 - n)
    best = -1
    best_m = (0, 0, 0, 0)
    for m1 in range(1, n + 1):
        for m2 in range(1, n - m1 + 1):
            for m3 in range(1, n - m1 - m2 + 1):
                m4 = n - m1 - m2 - m3
                if m4 < 1:
                    continue
                ms = (m1, m2, m3, m4)
                cross = (
                    5 * m1 * m2
                    + 7 * (m1 * m3 + m1 * m4 + m2 * m3 + m2 * m4 + m3 * m4)
                    + 4 * sum(m * (m - 1) // 2 for m in ms)
                )
                if cross > best:
                    best = cross
                    best_m = ms
    return best, best_m


def paulsen_crossing_upper(n: int) -> int:
    return 4 * (n * (n - 1) // 2) + 2 * turan_edges(n, 3) + turan_edges(n, 4)


# Improvements in crossings proved in the note, beyond Paulsen's upper bound.
REFINEMENT = {
    0: 0,
    1: 0,
    2: 0,
    3: 0,
    4: 0,
    5: 0,
    6: 0,
    7: 0,
    8: 1,
    9: 1,
    10: 0,
    11: 1,
    12: 2,
    13: 1,
    14: 2,
    15: 3,
    16: 2,
    17: 3,
    18: 3,
    19: 3,
    20: 3,
}


def main() -> None:
    print(" n | multiplicities | lower regions | refined upper | Paulsen upper")
    print("---+----------------+---------------+---------------+--------------")
    for n in range(0, 21):
        lower_c, ms = lower_crossings(n)
        lower_r = lower_c + n + 1
        if n <= 4:
            refined_r = lower_r
            paulsen_r = lower_r
        else:
            paulsen_c = paulsen_crossing_upper(n)
            refined_c = paulsen_c - REFINEMENT.get(n, 0)
            paulsen_r = paulsen_c + n + 1
            refined_r = refined_c + n + 1
        print(f"{n:2d} | {str(ms):14s} | {lower_r:13d} | {refined_r:13d} | {paulsen_r:12d}")


if __name__ == "__main__":
    main()

